Jet energy spectrum and substructure in $e^+e^-$ collisions at 91.2 GeV with ALEPH Archived Data

The first measurements of energy spectra and substructure of anti-$k_{T}$ jets in hadronic $Z^0$ decays in $e^+e^-$ collisions are presented. The archived $e^+e^-$ annihilation data at a center-of-mass energy of 91.2 GeV were collected with the ALEPH detector at LEP in 1994. In addition to inclusive jet and leading dijet energy spectra, various jet substructure observables are analyzed as a function of jet energy which includes groomed and ungroomed jet mass to jet energy ratios, groomed momentum sharing, and groomed jet radius. The results are compared with perturbative QCD calculations and predictions from the SHERPA, HERWIG v7.1.5, PYTHIA 6, PYTHIA 8, and PYQUEN event generators. The jet energy spectra agree with perturbative QCD calculations which include the treatment of logarithms of the jet radius and threshold logarithms. None of the event generators give a fully satisfactory description of the data.

==> edit.sh <==
nedit *.tex *.bib &

==> run.sh <==
pdflatex ridgepaperALEPH.tex
bibtex ridgepaperALEPH
pdflatex ridgepaperALEPH.tex
pdflatex ridgepaperALEPH.tex
evince ridgepaperALEPH.pdf &
